The 2-domination and Roman domination numbers of grid graphs

We investigate the 2-domination number for grid graphs, that is the size of a smallest set $D$ of vertices of the grid such that each vertex of the grid belongs to $D$ or has at least two neighbours in $D$. We give a closed formula giving the 2-domination number of any $n \!\times\! m$ grid, hereby confirming the results found by Lu and Xu, and Shaheen et al. for $n \leq 4$ and slightly correct the value of Shaheen et al. for $n = 5$. The proof relies on some dynamic programming algorithms, using transfer matrices in (min,+)-algebra. We also apply the method to solve the Roman domination problem on grid graphs.

==> Source/2domScript.py <==
#! /usr/bin/python3
import sys
import math

def fun1(n):
    return math.ceil((n+1)/2)

def fun2(n):
    if n == 1:
        return 2
    else:
        return n

def fun3(n):
    return math.ceil(n+n/3)

def fun4(n):
#    return math.ceil(n+(3*n)/4+3/4)
    if n%8== 3 or n%8 == 7:
        return 2*n-int(n/4)
    else:
        return 2*n-int(n/4)+1

def fun5(n):
    if n%7 in [0,6]:
        return 2*n+math.ceil(n/7)+1
    else:
        return 2*n+math.ceil(n/7)

def fun6(n):
    if n%11 in [0,2,6]:
        return 2*n+6*n//11+1
    else:
        return 2*n+6*n//11+2

def fun7(n):
    if n > 9 and n%18 != 7 and n%18 <= 9:
        return 3*n-n//18+1
    else:
        return 3*n-n//18

def fun8(n):
    if n%3==1:
        return 3*n+math.ceil(n/3)
    else:
        return 3*n+math.ceil(n/3)+1

def general_fun(n,m):
    return ((n+2)*(m+2))//3-6


nbLin = int(sys.argv[1])
nbCol = int(sys.argv[2])

functions = [0,fun1,fun2, fun3, fun4, fun5, fun6, fun7, fun8]

if nbLin < 9:
    for i in range(nbLin, nbCol+1):
        print(str(i) +": " + str(functions[nbLin](i)))
elif nbLin >= 9:
    for i in range(nbLin, nbCol+1):
        print(str(i) +": " + str(general_fun(nbLin, i)))





==> Source/2domination.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "2domination.hh"


//We count for each cell if it contains more neighbouring stones than its state says,
//or too few knowing that each cell will only have one preceeding cell. Except in some cases
//for the first cell which will have another one.
bool TwoDominationProblem::is_state_valid(const int size, const int* state, const bool canStateUpExist) const
{
    if (state[0] == INVALID())
        if (size > 1 && state[1] == STONE())
            return false;
    const int iBeg = (state[0] == INVALID())?1:0;
    for (int i = iBeg; i != size; i++)
    {
        if (state[i] != STONE())
        {
            int cpt = 0;
            if (i > 0 && state[i-1] == STONE())
                cpt++;
            if (i != size-1 && state[i+1] == STONE())
                cpt++;

            if ((state[i] == NEED_ONE() && cpt == 2) || (state[i] == OK() && cpt == 0 && (i != 0 || !canStateUpExist)))
                return false;
        }
    }

    return true;
}


bool TwoDominationProblem::can_cell_neighbourhood_be_first(const int *state, const int nbLin, const int pos, int const *valUpPtr) const
{
    if (state[pos] == STONE())
        return true;
    else
    {
        int cpt = 0;
        if (pos != 0 && state[pos-1] == STONE())
            cpt++;
        else if (valUpPtr && *valUpPtr == STONE())
            cpt++;

        if (pos != nbLin-1)
        {
            if (state[pos+1] == STONE())
                cpt++;
        }
        if ((state[pos] == OK() && cpt < 2) || (state[pos] == NEED_ONE() && cpt != 1))
            return false;
    }
    return true;
}



int TwoDominationProblem::count_stones_neighbouring_cell(const int size, int const *state, int const *nextState, int const *valUpPtr, const int pos) const
{
    if (state[pos] == NEED_ONE())
        return 1;
    else if (state[pos] == OK())
        return 2;
    int cptCur = 0;
    if (state[pos] == STONE_PREV() || state[pos] == NONE_PREV())
        cptCur++;
    if (nextState && nextState[pos] <= STONE())
        cptCur++;
    if (valUpPtr)
    {
        if (*valUpPtr <= STONE())
            cptCur++;
    }
    else if (pos != 0 && state[pos-1] <= STONE())
        cptCur++;
    if (pos != size-1 && state[pos+1] <= STONE())
        cptCur++;
    return cptCur;
}


bool TwoDominationProblem::is_state_dominated(const int size, int const *state) const
{
    for (int i = 0; i != size; i++)
    {
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        if (state[i] > STONE() && cptCur < 2)
            return false;
    }

    return true;
}


//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool TwoDominationProblem::are_state_compatible(const int size, const int* prevState, const int *state) const
{
    if (size == 0)
        return true;
    if (state[0] == INVALID() && prevState[0] == STONE())
        return false;

    if (prevState[0] == INVALID() && state[0] != STONE())
        return false;
    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (prevState[i] == NEED_ONE() && state[i] != STONE())
            return false;
        if (i > 0)
        {
            if (state[i-1] == STONE())
                cpt++;
        }
        if (i != size-1)
        {
            if (state[i+1] == STONE())
                cpt++;
        }
        if (prevState[i] == STONE())
            cpt++;

        if ((state[i] == NEED_ONE() && cpt != 1) || (state[i] == OK() && cpt < 2))
            return false;
    }
    return true;
}


bool TwoDominationProblem::are_state_compatible_from_snd_line(const int size, const int* prevState, const int* state) const
{
    for (int i = 1; i != size; i++)
    {
        int cpt = 0;
        if (prevState[i] == NEED_ONE() && state[i] != STONE())
            return false;
        if (i > 0)
        {
            if (state[i-1] == STONE())
                cpt++;
        }
        if (i != size-1)
        {
            if (state[i+1] == STONE())
                cpt++;
        }
        if (prevState[i] == STONE())
            cpt++;

        if ((state[i] == NEED_ONE() && cpt != 1) || (state[i] == OK() && cpt < 2))
            return false;
    }
    return true;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool TwoDominationProblem::is_up_compatible(int const *state, int const *stateUp, const int pos, const int size) const
{
    const int valUp = stateUp[pos], val = state[0];

    if (val == OK() && valUp != STONE() && (size == 1 || state[1] != STONE()))
        return false;
    if (val == OK() && pos==size-1 && (valUp != STONE() || size == 1 ||  state[1] != STONE()))
        return false;

    if (valUp == STONE())
    {
        if (val == INVALID() || (val == NEED_ONE() && size > 1 &&  state[1] == STONE()))
            return false;
    }
    else
    {
        int cptUp = 0;
        if (pos != 0 && stateUp[pos-1] == STONE())
            cptUp++;
        if (pos != size-1 && stateUp[pos+1] == STONE())
            cptUp++;
        if (val == STONE())
            cptUp++;

        if (valUp == INVALID() && cptUp != 0)
            return false;
        else if (valUp == NEED_ONE() && cptUp != 1)
            return false;
        else if (valUp == OK() && cptUp < 2)
            return false;
    }

    return true;
}


int TwoDominationProblem::compute_transfer_loss_value_for_band(const int size, int const *prevState, int const *state, const bool canFirstNeedOne)
{
    int res = 0;

    if (state[0] == INVALID() && prevState[0] == STONE())
        return INT_MAX;
    if (prevState[0] == INVALID() && state[0] != STONE())
        return INT_MAX;

    for (int lin = 0; lin != size; lin++)
    {
        if ((lin != 0 || !canFirstNeedOne) && prevState[lin] == NEED_ONE() && state[lin] != STONE())
            return INT_MAX;

        if (state[lin] == STONE() && prevState[lin] <= OK())
            res++;

        int cpt = 0;
        if (state[lin] == STONE())
            cpt+=2;
        if (lin != 0 && state[lin-1] == STONE())
            cpt++;
        if (lin != size-1 && state[lin+1] == STONE())
            cpt++;
        if (prevState[lin] == STONE())
            cpt++;

        if (state[lin] == NEED_ONE() && cpt != 1)
            return INT_MAX;
        else if (state[lin] == OK() && cpt < 2)
            return INT_MAX;
        else if (cpt > 2)
            res += cpt-2;
    }

    if (state[size-1] == STONE())
        res++;

    return res;
}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the lass cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int TwoDominationProblem::compute_single_loss_for_corner(const int size, int const *state, int const *stateUp)
{
    int res = 0;
    int cptUp = 0;
    if (stateUp[size-1] == STONE())
    {
        cptUp+=2;
        res++;
    }

    if (state[0] == STONE())
        cptUp++;
    if (size > 1 && stateUp[size-2] == STONE())
        cptUp++;

    if (cptUp > 2)
        res += cptUp-2;
    for (int i = 0; i != size; i++)
    {
        int valUp = i==0?stateUp[size-1]:state[i-1], valDown = i==size-1?-1:state[i+1];

        if (state[i] == STONE())
        {
            res++; //Because there is no cell at right
            if (valUp == STONE())
                res++;
            if (valDown == STONE())
                res++;
        }
    }

    if (state[size-1] == STONE())
        res++;

    return res; //Because there is no cell down
}


int TwoDominationProblem::compute_transfer_loss_value_for_corner(const int size, int const *prevState, int const *state, int const *upState, int pos)
{
    if (state[0] == INVALID())
        return INT_MAX;

    int res = 0;
    int cptUp = 0;
    const int valStateUp = upState[pos];
    if (valStateUp == STONE())
        cptUp+=2;
    if (pos != 0 && upState[pos-1] == STONE())
        cptUp++;
    if (pos != size-1 && upState[pos+1] == STONE())
        cptUp++;
    if (state[0] == STONE())
        cptUp++;

    if ((valStateUp == INVALID() && cptUp != 0) || (valStateUp == NEED_ONE() && cptUp != 1) || (valStateUp == OK() && cptUp < 2))
        return INT_MAX;
    if (cptUp > 2)
        res+=cptUp-2;

    for (int lin = 0; lin != size; lin++)
    {
        int cpt = 0;
        const int valUp = lin==0?upState[pos]:state[lin-1];
        const int valDown = lin==size-1?-1:state[lin+1];
        const int val = state[lin];

        if (prevState[lin] == NEED_ONE() && val != STONE())
            return INT_MAX;
        if (valUp == STONE())
            cpt++;
        if (valDown == STONE())
            cpt++;
        if (val == STONE())
        {
            cpt+=2;

            if (prevState[lin] <= OK())
                res++;
        }
        if (prevState[lin] == STONE())
            cpt++;

        if ((val == OK() && cpt < 2) || (val == NEED_ONE() && cpt != 1))
            return INT_MAX;
        if (cpt > 2)
            res += cpt-2;
    }

    if (state[size-1] == STONE())
        res++;

    return res;
}


int TwoDominationProblem::compute_exceptional_loss(const int size, int const* stateSquare, int const* stateBand, int const* upState)
{
    if (stateBand[0] == INVALID() && stateSquare[0] != STONE())
        return INT_MAX;

    int res = 0;
    for (int lin = 0; lin != size; lin++)
    {
        if (lin != 0 && stateBand[lin] == NEED_ONE() && stateSquare[lin] != STONE())
            return INT_MAX;
        if (stateSquare[lin] == NEED_ONE() && stateBand[lin] != STONE())
            return INT_MAX;

        if (stateSquare[lin] == STONE() && stateBand[lin] <= OK())
            res++;
        if (stateBand[lin] == STONE() && stateSquare[lin] <= OK())
            res++;
    }

    return res;
}


int TwoDominationProblem::get_state_local_signature(int const *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos+1 != size)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than 2, we add the loss.
int TwoDominationProblem::compute_actual_loss(const int size, int idFirst , int const *stateUp, int grid[][100])
{
    const std::vector<int*> states = validStates_;
    int res = 0;
    int *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    int *cur = states[curId];

    for (int lin = 0; lin != size; lin++)
        if (cur[lin] == STONE() && prev[lin] <= OK())
            res++;

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    int *next = size == 1? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] == STONE())
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]==STONE())
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] == STONE())
            cptUp++;

        if (stateUp[idCol] == STONE())
            cptUp+=2;
        if (cptUp > 2)
            res += cptUp-2;
        for (int lin = 0; lin != size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (cur[lin] == STONE())
                cpt+=2;
            if (lin == 0 && stateUp[idCol] == STONE())
                cpt++;

            if (lin != 0 && cur[lin-1] == STONE())
                cpt++;
            if (lin != size-1 && cur[lin+1] == STONE())
                cpt++;
            if (prev[lin] == STONE())
                cpt++;
            if (next != NULL && next[lin] == STONE())
                cpt++;


            if (cpt > 2)
                res += cpt-2;
        }
        if (cur[size-1] == STONE())
            res++;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (stateUp[size-1] == STONE())
        res++;
    for (int lin = 0; lin != size; lin++)
        if (prev[lin] == STONE())
            res++;

    return res;
}


int TwoDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<int*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (states[s][0] == STONE())
            add++;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (states[s][0] == STONE())
                firstLossVector[s]++;
        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL, NULL, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] == STONE())
                add++;//No cell at right
        }
        lossVector[s]+= add;

        bool isDominated = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] > OK())
            {
                isDominated = false;
                break;
            }
        }

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/6. << std::endl;

    return minLoss;
}


int TwoDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);

    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);


    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominated[nbState];
    for (int iS = 0; iS < nbState; iS++)
    {
        int const *s = states[iS];
        isAlmostDominated[iS] = true;
        for (int i = 1; i < nbLin-1; i++)
        {
            if (s[i] > MAX_VAL_COVERED)
            {
                isAlmostDominated[iS] = false;
                break;
            }
        }
        if (s[0] > NEED_ONE())
            isAlmostDominated[iS] = false;
    }

    int falseStateUp[nbLin-1];
    for (int i = 0; i < nbLin-1; i++)
        falseStateUp[i] = INVALID();

    int minLoss = INT_MAX;
    for (int s1 = 0; s1 < nbState; s1++)
    {
        int const* state1 = states[s1];
        if (state1[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, state1, falseStateUp);


        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[s1].size(); iCol++)
        {
            int s2 = MMatrix.nonZeroColIndices[s1][iCol];
            int const *state2 = states[s2];
            if (!isAlmostDominated[s2] || state2[0] == INVALID())
                continue;

            int valueCorner = STONE();
            if (state1[0] == STONE() && state2[0] == STONE())
                valueCorner = OK();

            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (state2[i] == STONE())
                    addHorizontal++;

            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[s1][iCol];
            if (valueCorner==STONE())
            {
                total+=2;
                if (state1[0] == STONE())
                    total+=2;
                else if (state1[0] == OK())
                    total++;

                if (state2[0] == STONE())
                    total+=2;
                else if (state2[0] == OK())
                    total++;
            }
            minLoss = std::min(minLoss, total);
        }
    }

    return minLoss;
}


==> Source/abdomination.cpp <==
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "abdomination.hh"


//We count for each cell if it contains more neighbouring stones than its state says,
//or too few knowing that each cell will only have one preceeding cell. Except in some cases
//for the first cell which will have another one.
bool ABDominationProblem::is_state_valid(const int size, const int* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        const int cpt = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        const int addMaybe = (i==0&&canStateUpExist)?2:1;
        if (((state[i] <= STONE() && cpt+addMaybe < nbReqStone()) || (state[i] > STONE() && cpt+addMaybe < nbReqNone())))
            return false;
    }
    return true;
}


int ABDominationProblem::get_state_local_signature(int const *state, int pos, int size) const
{
    int hash = state[pos];
    hash *= 2;
    if (pos != 0)
        hash += (state[pos-1] <= MAX_VAL_STONE()?1:0);
    hash *= 2;
    if (pos != size-1)
        hash += (state[pos+1] <= MAX_VAL_STONE()?1:0);
    return hash;
}






bool ABDominationProblem::is_state_dominated(const int size, int const *state) const
{
    for (int i = 0; i < size; i++)
    {
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, NULL, i);

        if ((state[i] <= STONE() && cptCur < nbReqStone()) || (state[i] > STONE() && cptCur < nbReqNone()))
            return false;
    }

    return true;
}


bool ABDominationProblem::are_state_compatible_from_snd_line(const int size, const int* prevstate, const int *curstate) const
{
    for (int i = 1; i < size; i++)
    {
        if (curstate[i] == STONE_PREV() || curstate[i] == NONE_PREV())
        {
            if (prevstate[i] > STONE())
                return false;
        }
        else
        {
            if (prevstate[i] <= STONE())
                return false;
        }

        int cptPrev = 0;
        if (curstate[i] <= STONE())
            cptPrev++;
        if (prevstate[i] == STONE_PREV() || prevstate[i] == NONE_PREV())
            cptPrev++;
        if (i != 0 && prevstate[i-1] <= STONE())
            cptPrev++;
        if (i != size-1 && prevstate[i+1] <= STONE())
            cptPrev++;

        if ((prevstate[i] <= STONE() && cptPrev < nbReqStone()) || (prevstate[i] > STONE() && cptPrev < nbReqNone()))
            return false;

        int cptCur = 0;
        if (prevstate[i] <= STONE())
            cptCur++;
        if (i != 0 && curstate[i-1] <= STONE())
            cptCur++;
        if (i != size-1 && curstate[i+1] <= STONE())
            cptCur++;

        if ((curstate[i] <= STONE() && cptCur < nbReqStone()-1) || (curstate[i] > STONE() && cptCur < nbReqNone()-1))
            return false;
    }


    return true;
}

//We check that the previous columns is now dominated, and that the cells of curstate
//agree with this column and the previous, by means of counting the neighbouring stones.
bool ABDominationProblem::are_state_compatible(const int size, const int* prevstate, const int *curstate) const
{
    for (int i = 0; i < size; i++)
    {
        if (curstate[i] == STONE_PREV() || curstate[i] == NONE_PREV())
        {
            if (prevstate[i] > STONE())
                return false;
        }
        else
        {
            if (prevstate[i] <= STONE())
                return false;
        }

        int cptPrev = 0;
        if (curstate[i] <= STONE())
            cptPrev++;
        if (prevstate[i] == STONE_PREV() || prevstate[i] == NONE_PREV())
            cptPrev++;
        if (i != 0 && prevstate[i-1] <= STONE())
            cptPrev++;
        if (i != size-1 && prevstate[i+1] <= STONE())
            cptPrev++;

        if ((prevstate[i] <= STONE() && cptPrev < nbReqStone()) || (prevstate[i] > STONE() && cptPrev < nbReqNone()))
            return false;

        int cptCur = 0;
        if (prevstate[i] <= STONE())
            cptCur++;
        if (i != 0 && curstate[i-1] <= STONE())
            cptCur++;
        if (i != size-1 && curstate[i+1] <= STONE())
            cptCur++;

        if ((curstate[i] <= STONE() && cptCur < nbReqStone()-1) || (curstate[i] > STONE() && cptCur < nbReqNone()-1))
            return false;
    }


    return true;
}


bool ABDominationProblem::can_cell_neighbourhood_be_first(const int *state, const int nbLin, const int pos, int const *valUpPtr) const
{
    if (state[pos] == STONE_PREV() || state[pos] == NONE_PREV())
        return false;
    int cpt = count_stones_neighbouring_cell(nbLin, state, NULL, valUpPtr, pos);
    if ((state[pos] <= STONE() && cpt+1 < nbReqStone()) || (state[pos] < STONE() && cpt+1 < nbReqNone()))
        return false;

    return true;
}


int ABDominationProblem::count_stones_neighbouring_cell(const int size, int const *state, int const *nextState, int const *valUpPtr, const int pos) const
{
    int cptCur = 0;
    if (state[pos] == STONE_PREV() || state[pos] == NONE_PREV())
        cptCur++;
    if (nextState && nextState[pos] <= STONE())
        cptCur++;
    if (valUpPtr)
    {
        if (*valUpPtr <= STONE())
            cptCur++;
    }
    else if (pos != 0 && state[pos-1] <= STONE())
        cptCur++;
    if (pos != size-1 && state[pos+1] <= STONE())
        cptCur++;

    return cptCur;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool ABDominationProblem::is_up_compatible(int const *curstate, int const *stateUp, const int pos, const int size) const
{
    const int valUp = stateUp[pos], val = curstate[0];
    if (val <= STONE() && valUp != STONE_PREV() && valUp != NONE_PREV())
        return false;
    else if ((valUp == STONE_PREV() || valUp == NONE_PREV()) && val > STONE())
        return false;

    return true;
}




int ABDominationProblem::compute_transfer_loss_value_for_band(const int size, int const *prevstate, int const *curstate, const bool canFirstNeedOne)
{
    int res = 0;

    for (int lin = 0; lin < size; lin++)
    {
        if (curstate[lin] == STONE_PREV() || curstate[lin] == NONE_PREV())
        {
            if (prevstate[lin] > STONE())
                return INT_MAX;
        }
        else
        {
            if (prevstate[lin] <= STONE())
                return INT_MAX;
        }

        const int nbPrevReq = prevstate[lin] <= STONE()?nbReqStone():nbReqNone();
        const int cptPrev = count_stones_neighbouring_cell(size, prevstate, curstate, NULL, lin);
        const int addMaybe = (lin==0 && canFirstNeedOne)?1:0;
        if (cptPrev+addMaybe < nbPrevReq)
            return INT_MAX;

        const int cptCur = count_stones_neighbouring_cell(size, curstate, NULL, NULL, lin);
        const int nbCurReq = curstate[lin] <= STONE()?nbReqStone():nbReqNone();

        if (cptCur+addMaybe+1 < nbCurReq)
            return INT_MAX;

        if (cptPrev > nbPrevReq && curstate[lin] <= STONE())
            res++;
        if (cptCur > nbCurReq)
            res += cptCur-nbCurReq;
    }
    if (curstate[size-1] <= STONE())
        res++;
    return res;
}


int ABDominationProblem::compute_transfer_loss_value_for_corner(const int size, int const *prevstate, int const *curstate, int const *stateUp, int posUp)
{
    int res = 0;

    int cptUp = 0;
    if (posUp != size-1 && stateUp[posUp+1] <= STONE())
        cptUp++;
    if (posUp != 0 && stateUp[posUp-1] <= STONE())
        cptUp++;
    if (curstate[0] <= STONE())
        cptUp++;
    const int nbReqUp = stateUp[posUp] <= STONE()?nbReqStone():nbReqNone();
    const int addMaybe = posUp==0?2:1;
    if (cptUp+addMaybe < nbReqUp)
        return INT_MAX;
    else if (cptUp > nbReqUp)
        res += cptUp-nbReqUp;

    for (int lin = 0; lin < size; lin++)
    {
        if (curstate[lin] == STONE_PREV() || curstate[lin] == NONE_PREV())
        {
            if (prevstate[lin] > STONE())
                return INT_MAX;
        }
        else
        {
            if (prevstate[lin] <= STONE())
                return INT_MAX;
        }

        const int cptPrev = count_stones_neighbouring_cell(size, prevstate, curstate, lin==0?(posUp==size-1?NULL:&stateUp[posUp+1]):NULL, lin);
        const int nbReqPrev = prevstate[lin] <= STONE()?nbReqStone():nbReqNone();

        if (cptPrev < nbReqPrev)
            return INT_MAX;
        else if (cptPrev > nbReqPrev && curstate[lin] <= STONE())
            res++;

        const int cptCur = count_stones_neighbouring_cell(size, curstate, NULL, lin==0?&stateUp[posUp]:NULL, lin);
        const int nbReqCur = curstate[lin] <= STONE()?nbReqStone():nbReqNone();
        if (cptCur < nbReqCur -1)
            return INT_MAX;
        else if (cptCur > nbReqCur)
            res += cptCur-nbReqCur;

    }

    if (curstate[size-1] <= STONE())
        res++;

    return res;

}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the last cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int ABDominationProblem::compute_single_loss_for_corner(const int size, int const *state, int const *stateUp)
{
    int res = 0;
    if (stateUp)
    {
        int cptUp = 0;
        if (state[0] <= STONE())
            cptUp++;
        if (size > 1 && stateUp[size-2] <= STONE())
            cptUp++;

        const int nbReqUp = stateUp[size-1] <= STONE()?nbReqStone():nbReqNone();
        if (cptUp < nbReqUp-1)
            return INT_MAX;
        else if (cptUp > nbReqUp)
            res+= cptUp-nbReqUp;

        if (stateUp[size-1] <= STONE())
            res++; //No guy at its right

    }



    for (int i = 0; i < size; i++)
    {
        if (state[i] <= STONE())
            res++; //Because there is no cell at right
        const int nbCurReq = state[i] <= STONE()?nbReqStone():nbReqNone();
        const int cptCur = count_stones_neighbouring_cell(size, state, NULL, (i==0&&stateUp)?&(stateUp[size-1]):NULL, i);
        if (cptCur > nbCurReq)
            res+=cptCur-nbCurReq;
    }
    if (state[size-1] <= STONE())
        res++;
    return res; //Because there is no cell down
}


int ABDominationProblem::compute_exceptional_loss(int size, int const* stateSquare, int const* stateBand, int const* upState)
{
    const int valUpSquare = upState[0];

    int res = 0;
    for (int lin = 0; lin < size; lin++)
    {
        const int cptBand = count_stones_neighbouring_cell(size, stateBand, stateSquare, NULL, lin);
        const int nbReqBand = stateBand[lin] <= STONE()?nbReqStone():nbReqNone();
        if ((lin == 0 && cptBand+1 < nbReqBand) || (lin != 0 && cptBand < nbReqBand))
            return INT_MAX;
        else if (cptBand > nbReqBand && stateSquare[lin] <= STONE())
            res++;


        const int cptSquare = count_stones_neighbouring_cell(size, stateSquare, stateBand, lin == 0?&valUpSquare:NULL, lin);
        const int nbReqSquare = stateSquare[lin] <= STONE()?nbReqStone():nbReqNone();
        if (cptSquare < nbReqSquare)
            return INT_MAX;
        else if (cptSquare > nbReqSquare && stateBand[lin] <= STONE())
            res++;
    }

    return res;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than 2, we add the loss.
int ABDominationProblem::compute_actual_loss(const int size, int idFirst , int const *stateUp, int grid[][100])
{
    const std::vector<int*> &states = validStates_;
    int res = 0;

    int *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    int *cur = states[curId];

    for (int lin = 0; lin < size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (cur[lin] <= STONE())
            cptFirst++;
        int nbReqFirst = prev[lin] <= STONE()?nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && cur[lin] <= STONE())
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    int *next = size < 2 ? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] <= STONE())
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]<=STONE())
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] <= STONE())
            cptUp++;
        int nbReqUp = stateUp[idCol] <= STONE()?nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;

        for (int lin = 0; lin < size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = count_stones_neighbouring_cell(size, cur, prev, lin==0?&stateUp[idCol]:NULL, lin);
            const int nbReq = cur[lin]<=STONE()?nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
        }
        if (cur[size-1] <= STONE())
            res++;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (stateUp[size-1] <= STONE())
        res++;
    for (int lin = 0; lin < size; lin++)
        if (prev[lin] <= STONE())
            res++;
    return res;
}


int ABDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<int*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (states[s][0] <= STONE())
            add++;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (states[s][0] <= STONE())
                firstLossVector[s]++;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL, NULL, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] <= STONE())
                add++;//No cell at right
        }

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination

    return minLoss;
}


int ABDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{

    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);


    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            int cptCur = 0;
            if (j != 0 && states[iS][j-1] <= STONE())
                cptCur++;
            if (j != nbLin-2 && states[iS][j+1] <= STONE())
                cptCur++;

            if ((states[iS][j] <= STONE() && cptCur+1 < nbReqStone()) || (states[iS][j] > STONE() && cptCur+1 < nbReqNone()))
            {
                isAlmostDominatedForUp[iS] = false;
                break;
            }

        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        int const* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            if (stateVertical[i] == NONE_PREV() || stateVertical[i] == STONE_PREV())
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);

        int nbReqVert = stateVertical[0] <= STONE()?nbReqStone():nbReqNone();
        int cptVert = 0;
        if (stateVertical[1] <= STONE())
            cptVert++;
        if (stateVertical[0] == STONE_PREV() || stateVertical[0] == NONE_PREV())
            cptVert++;

        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            int const *stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID())
                continue;

            int nbReqHoriz = stateHorizontal[0] <= STONE()?nbReqStone():nbReqNone();
            int cptHoriz = 0;
            if (stateHorizontal[1] <= STONE())
                cptHoriz++;
            if (stateHorizontal[0] == STONE_PREV() || stateHorizontal[0] == NONE_PREV())
                cptHoriz++;

            int cptCorner = 0;
            if (stateVertical[0] <= STONE())
                cptCorner++;
            if (stateHorizontal[0] <= STONE())
                cptCorner++;

            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone?STONE():NONE();
            if (valueCorner == NONE() && cptCorner < nbReqNone())
            {
                valueCorner = STONE();
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == STONE())
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (stateHorizontal[i] <= STONE())
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;

            minLoss = std::min(minLoss, total);

        }

    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination
    return minLoss;
}


==> Source/domination-problem.cpp <==
#include <vector>
#include <set>
#include <algorithm>
#include "domination-problem.hh"
#include "misc.hh"



void DominationProblem::initialise(bool canFirstCellBeInvalid, bool dependOnUpperCell, bool removeSymmetricalStates)
{
    int *tmpBuildState = (int*)safe_malloc(size_t(nbLin_)*sizeof(int));
    const int sizeState = sizeBand_ == -1 ? nbLin_:sizeBand_;
    gen_valid_states(sizeState, 0, tmpBuildState, canFirstCellBeInvalid, dependOnUpperCell, removeSymmetricalStates);
    free(tmpBuildState);

    int nbState = validStates_.size();
    std::cerr << get_problem_name() << ": generates " << nbState << " valid states\n";

    comesFromStateAtStep_ = (int**) safe_malloc(size_t(nbCol_+1)*sizeof(int*));
    dominationVect_ = (int**)safe_malloc(size_t(nbCol_+1)*sizeof(int*));
    for (int i = 0; i <= nbCol_; i++)
    {
        dominationVect_[i] = (int*)safe_calloc(size_t(nbState), sizeof(int));
        comesFromStateAtStep_[i] = (int*) safe_malloc(size_t(nbState)*sizeof(int));
    }

    nbStonePerState_ = (int*)safe_malloc(size_t(nbState)*sizeof(int));
    if (dependOnUpperCell)
        results_corner_computations_ = new std::map<int, int>*[nbState];
    for (int s = 0; s < nbState; s++)
    {
        int nbStone = 0;
        int *curState = validStates_[s];
        for (int pos = 0; pos < sizeState; pos++)
        {
            if (curState[pos] <= MAX_VAL_STONE())
                nbStone++;
            if (curState[pos] == TWO_STONE())
                nbStone++;
        }
        nbStonePerState_[s] = nbStone;
        if (dependOnUpperCell)
            results_corner_computations_[s] = new std::map<int, int>[nbState];
    }
    compatiblePairs_ = new std::vector<int>[nbState];
    if (dependOnUpperCell)
    {
        for (int iSCur = 0; iSCur < nbState; iSCur++)
        {
            if (validStates_[iSCur][0] == INVALID())
                continue;
            for (int iSPrev = 0; iSPrev < nbState; iSPrev++)
            {
                if (validStates_[iSPrev][0] != INVALID() && are_state_compatible_from_snd_line(sizeState, validStates_[iSPrev], validStates_[iSCur]))
                    compatiblePairs_[iSCur].push_back(iSPrev);
            }
        }
    }
}

void DominationProblem::gen_valid_states(const int size, const int pos, int *curState, bool canFirstCellBeInvalid, bool canDependOnUpperCell, bool removeSymmetricalStates)
{
    if (pos == size)
    {
        if (removeSymmetricalStates)
        {
            int isLowerThanSymm = 0;
            int midSize = size/2;
            for (int i = 0; i < midSize && !isLowerThanSymm; i++)
                isLowerThanSymm = curState[i] - curState[size-i-1];
            if (isLowerThanSymm > 0)
                return;
        }

        if (is_state_valid(size, curState, canDependOnUpperCell))
        {
            int *newElement = (int*)safe_malloc(sizeof(int)*size_t(size));
            memcpy(newElement, curState, size_t(size)*sizeof(int));
            validStates_.push_back(newElement);
        }
    }

    else
    {
        /*In some cases, the first cell is allowed to be INVALID: it cannot be
         * dominated only by adding columns after it. It needs also cells above
         * to be dominated. */
        if (pos == 0 && canFirstCellBeInvalid)
        {
            curState[0] = INVALID();
            gen_valid_states(size, 1, curState, true, canDependOnUpperCell, removeSymmetricalStates);
        }

        for (int value = 0; value != INVALID(); value++)
        {
            curState[pos] = value;
            gen_valid_states(size, pos+1, curState, canFirstCellBeInvalid, canDependOnUpperCell, removeSymmetricalStates);
        }
    }
}


/* Simple matrix vector multiplication, and storing for each cell which previous
 * cell gave the optimal result. In some cases, all the values of a column of a
 * matrix are the same, and correspond to the number of stones in the state the
 * column refers to. In others, it concerns the loss so each pair of states has a
 * different loss. */
void DominationProblem::mat_vect_multiply(const int nbCol, const int *prevVect, int* vector, const s_sparseMatrix& matrix, int* stateMinRes, long long* sumStates, long long *nbReachableStates)
{
    /* sumStates and nbReachableStates are pointers. If they are not nul, we fill them
     * with the right value, used later for faster periodicity checking. */
    if (sumStates)
        *sumStates = 0;
    if (nbReachableStates)
        *nbReachableStates = 0;

    for (int lin = 0; lin < nbCol; lin++)
    {
        int res = INT_MAX;
        int bestState = -1;
        const int nbCells = matrix.nonZeroColIndices[lin].size();
        for (int i = 0; i < nbCells; i++)
        {
            const int col = matrix.get_col_id(lin,i);

            if (prevVect[col] == INT_MAX)
                continue;
            int curVal = prevVect[col];
            // Here we deal with the loss, hence use real values of the matrix.
            if (!matrix.nonZeroValues.empty())
                curVal += matrix.get_col_value(lin, i);
            else
                curVal += nbStonePerState_[lin];

            // It is a (min, +)-algebra.
            if (curVal < res)
            {
                bestState = col;
                res = curVal;
            }
        }
        if (res != INT_MAX)
        {
            if (sumStates)
                *sumStates += res;
            if (nbReachableStates)
                (*nbReachableStates)++;
        }
        vector[lin] = res;
        // We may want to remember the predecessor which led to the best value.
        if (stateMinRes != NULL)
            stateMinRes[lin] = bestState;
    }
}

/* Function similar to the mat_vect_multiply, except that here we compute the loss
 * each time the function is invoked. The reason for this is that in the case here
 * the computations depends on the column we are, because it depends on the
 * neighbouring cells from the upState. Used to compute the corner loss matrix. */
void DominationProblem::dynamic_step_for_corner_loss(int const* upState, int *vect, int* prevVect, int *stateMinRes, int iCol, int nbCol)
{
    static int cptTruc = 0;
    static int cptTruc2 = 0;

    const std::vector<int*> &stateList = validStates_;
    const int nbState = stateList.size();
    /* We may do the same computations several times : with the same previous
     * state, current state and the same few cells above. */
    int upSignature = get_state_local_signature(upState, iCol, sizeBand_);
    for (int iS = 0; iS < nbState; iS++)
    {
        if (vect[iS] == INT_MAX)
        {
            stateMinRes[iS] = -1;
            continue;
        }
        int res = INT_MAX;
        int bestState = -1;

        for (int iPrevState : compatiblePairs_[iS])
        {
            if (prevVect[iPrevState] != INT_MAX)
            {
                int curVal;
                std::map<int, int>::iterator it = results_corner_computations_[iPrevState][iS].lower_bound(upSignature);
                if (it == results_corner_computations_[iPrevState][iS].end() || it->first != upSignature)
                {
                    curVal = compute_transfer_loss_value_for_corner(nbCol, stateList[iPrevState], stateList[iS], upState, iCol);
                    // We store the result to avoid recomputing it later */
                    results_corner_computations_[iPrevState][iS].insert(it,{upSignature,curVal});
                }
                else // It was computed: we already met the same scenario.
                    curVal = it->second;

                if (curVal == INT_MAX)
                    cptTruc++;
                if (curVal != INT_MAX && curVal+prevVect[iPrevState] < res)
                {
                    bestState = iPrevState;
                    res = curVal+prevVect[iPrevState];
                }
            }
            else
                cptTruc2++;
        }

        vect[iS] = res;
        if (res == INT_MAX) // No next state exists.
            stateMinRes[iS] = -1;
        else
            stateMinRes[iS] = bestState;
    }
}


/* There are two scenarii corresponding to the two types of transfer matrix we want to
 * compute: we use the compute_transfer_loss_value function of our problem in case we want to
 * compute the loss, or the are_state_compatible function of our problem if we just want
 * to know if the states are compatible. In the latter case, we store the number of stones
 * of the "next" state in the cell. */
void DominationProblem::compute_transfer_matrix(s_sparseMatrix &resMatrix, const int sizeState, const bool canFirstNeedOne, const bool testSymmetrical)
{
    const std::vector<int*> &stateList = validStates_;
    const int nbState = stateList.size();
    const bool isLossComputation = !resMatrix.nonZeroValues.empty();
    std::vector<int> tmpIndices;
    tmpIndices.reserve(nbState);
    int *curLinSymmetry = NULL;
    if (testSymmetrical)
        curLinSymmetry = (int*) safe_malloc(sizeState*sizeof(int));

    for (int lin = 0; lin < nbState; lin++)
    {
        const int *curLin = stateList[lin];
        if (testSymmetrical)
            for (int i = 0; i < sizeState; i++)
                curLinSymmetry[i] = curLin[sizeState-1-i];

        tmpIndices.clear();
        for (int col = 0; col < nbState; col++)
        {
            if (isLossComputation)
            {
                const int val = compute_transfer_loss_value_for_band(sizeState, stateList[col], curLin, canFirstNeedOne);
                if (val != INT_MAX)
                {
                    resMatrix.nonZeroColIndices[lin].push_back(col);
                    resMatrix.nonZeroValues[lin].push_back(val);
                }
            }

            else
            {
                /* If we discarded the mirror of the states, then we extend the compatibility:
                 * if a and b are truely compatible or rev(a) and b are truely compatible,
                 * we say that now a and b are compatible. */
                if(are_state_compatible(sizeState, stateList[col], curLin) ||
                        (testSymmetrical && are_state_compatible(sizeState, stateList[col], curLinSymmetry)))
                    tmpIndices.push_back(col);
            }
        }
        if (!isLossComputation)
        {
            resMatrix.nonZeroColIndices[lin].resize(tmpIndices.size());
            std::copy(tmpIndices.begin(), tmpIndices.end(), resMatrix.nonZeroColIndices[lin].begin());
        }
    }
    if (testSymmetrical)
        free(curLinSymmetry);
}


/* Prints an actual solution by using comesFromStateAtStep, therefore reconstructing the
 * solution step by step. */
void DominationProblem::print_path(int step, const std::vector<int> &dominatedStates, int dest, int result)
{
    int cptStone = 0;
    int idCurState = dest;
    int minValue = INT_MAX;
    const int nbLin = nbLin_;
    // To make symmetry pruning compatible
    int* tmpCurState = (int*) malloc(sizeof(int)*nbLin);
    int* tmpPrevState = (int*) malloc(sizeof(int)*nbLin);

    if (idCurState == -1)
    {
        int idMin = -1;
        for (const int s : dominatedStates)
        {
            if (dominationVect_[step][s] < minValue)
            {
                minValue = dominationVect_[step][s];
                idMin = s;
            }
        }
        idCurState = idMin;
    }
    CHECK(idCurState >= 0 && idCurState < validStates_.size());

    std::vector<std::vector<int>> grid(nbLin);
    for (int i = 0; i < nbLin; i++)
        tmpCurState[i] = validStates_[idCurState][i];
    while (step != 0)
    {
        for (int j = 0; j < nbLin; j++)
            grid[j].push_back(tmpCurState[j]);
        idCurState = comesFromStateAtStep_[step][idCurState];
        CHECK(idCurState >= 0 && idCurState < validStates_.size());
        for (int i = 0; i < nbLin; i++)
        {
            tmpPrevState[i] = tmpCurState[i];
            tmpCurState[i] = validStates_[idCurState][i];
        }
        if (PRUNESYMMETRIES && !are_state_compatible(nbLin, tmpCurState, tmpPrevState))
            for (int i = 0; i < nbLin/2; i++)
                std::swap(tmpCurState[i],tmpCurState[nbLin-1-i]);

        CHECK(are_state_compatible(nbLin, tmpCurState, tmpPrevState));

        step--;
    }
    for (int j = 0; j < nbLin; j++)
        grid[j].push_back(tmpCurState[j]);

    for (int i = 0; i < nbLin; i++)
    {
        for (int j = grid[i].size()-1; j >= 0; j--)
        {
            if (grid[i][j] <= MAX_VAL_STONE())
            {
                std::cout << "*";
                cptStone++;
                if (grid[i][j] == TWO_STONE())
                    cptStone++;
            }
            else
                std::cout << "-";
        }
        std::cout << '\n';
    }
    CHECK(cptStone == result);
    free(tmpCurState);
    free(tmpPrevState);
}

/* Checks wheter a periodicity can be found. dominationVect_[step][state] gives the number
 * of stones needed to have state the state in this step (ie column number). If at some
 * index dominationVect_[step0+k] = dominationVect_[step0]+c, then we have found a
 * periodicity. Returns the first recurrence relation found, and the first moment as soon
 * as it applies to the gamma number.
 * curStep is fixed: we look for an older step matching this one in the recurrence relation.
 * sumStates and nbReachableStates are used to faster discard a possible periodicity. */
bool DominationProblem::check_periodicity(const int nbState, const long long *sumStates, const long long *nbReachableStates, const std::vector<int> &dominationNbs, int curStep)
{
    const int nbLin = nbLin_;
    const long long curSum = sumStates[curStep];
    bool isPeriodic = false;
    int stepOld;
    long long diff;
    for (stepOld = curStep-1; stepOld > 0 && !isPeriodic; stepOld--)
    {
        if (nbReachableStates[curStep] != nbReachableStates[stepOld])
            continue;

        if ((curSum-sumStates[stepOld]) % nbReachableStates[curStep] == 0)
        {
            isPeriodic = true; // It may be true, we later set it to false if needed.
            // diff is the constant difference to have between the two vectors.
            diff = (curSum-sumStates[stepOld])/nbReachableStates[curStep];

            for (int s = 0; isPeriodic &&  s < nbState; s++)
            {
                if (dominationVect_[curStep][s] == INT_MAX)
                {
                    if (dominationVect_[stepOld][s] != INT_MAX)
                        isPeriodic =  false;
                }
                else if (dominationVect_[stepOld][s] == INT_MAX)
                    isPeriodic =  false;

                else if (dominationVect_[curStep][s] != dominationVect_[stepOld][s]+diff)
                    isPeriodic = false;
            }
        }
    }

    if (isPeriodic)
    {
        /* We have found a full periodicity which will continue because it applies to
         * all states. However, to look for periodicity in order to get a recurrence
         * relation for the gamma function. If we find this function verifies the
         * recurrence relation earlier than the full periodicity, we update our
         * variables accordingly. */
        curStep--;
        const int firstCurStep = curStep;

        while (stepOld >= 1 && dominationNbs[curStep-1] == dominationNbs[stepOld-1]+diff)
        {
            curStep--;
            stepOld--;
        }


        std::cout << "Found periodicity!\n";
        std::cout << "For all m >= " << curStep << ", gamma_...(" << nbLin << ",m) = gamma_...(" << nbLin << ",m-" << curStep-stepOld << ") + " << diff << " (complete periodicity begins at " << firstCurStep << ')' << std::endl << std::endl;
        return true;
    }

    return false;
}

/* Computes the corner loss matrix. */
void DominationProblem::compute_corner_min_loss_matrix(s_sparseMatrix &tMMatrix)
{
    const int nbLin = sizeBand_;
    const int nbState = validStates_.size();
    tMMatrix.initialise(nbState, true);

    /* We precheck for any state if it can be the first state of the corner (ie the
     * bottom right corner. */
    bool* canBeFirst = (bool*) safe_malloc(size_t(nbState)*sizeof(bool));
    for (int iS = 0; iS < nbState; iS++)
    {
        canBeFirst[iS] = true;
        const int* curState = validStates_[iS];

        if (curState[0] == STONE_PREV() || curState[0] == NONE_PREV())//INVALID)
            canBeFirst[iS] = false;

        else
        {
                for (int lin = 1; lin < nbLin; lin++)
                {
                    if (!can_cell_neighbourhood_be_first(curState, nbLin, lin, NULL))
                    {
                        canBeFirst[iS] = false;
                        break;
                    }
                }
        }
    }

    for (int iStateUp = 0; iStateUp < nbState; iStateUp++)
    {
        const int* curStateUp = validStates_[iStateUp];

        bool isAlmostDominated = true;
        /* The stateUp is a state which will only have one more neighbour state. It already
         * takes into account the states below it. Hence to be useful/valid, it needs to be
         * dominated given only one next adjacent state. Otherwise, we discard it. */
        if (isAlmostDominated)
        {
            for (int iS = 0; iS < nbState; iS++)
            {
                if (canBeFirst[iS] && is_up_compatible(validStates_[iS], curStateUp, nbLin-1, nbLin))
                    dominationVect_[nbLin-1][iS] = compute_single_loss_for_corner(nbLin, validStates_[iS], curStateUp);

                else
                    dominationVect_[nbLin-1][iS] = INT_MAX;
            }
            for (int iCol = nbLin-2; iCol != -1; iCol--)
            {
                for (int iS = 0; iS < nbState; iS++)
                {
                    if (validStates_[iS][0] == INVALID() || !is_up_compatible(validStates_[iS], curStateUp, iCol, nbLin))
                    {
                        comesFromStateAtStep_[iCol+1][iS] = -1;
                        dominationVect_[iCol][iS] = INT_MAX;
                    }
                    else
                        dominationVect_[iCol][iS] = 0;
                }
                dynamic_step_for_corner_loss(curStateUp, dominationVect_[iCol], dominationVect_[iCol+1], comesFromStateAtStep_[iCol+1], iCol, nbLin);
            }

            for (int iSBand = 0; iSBand < nbState; iSBand++)
            {
                int mini = INT_MAX;
                for (int iScorner = 0; iScorner < nbState; iScorner++)
                {
                    int lcorner = dominationVect_[0][iScorner];
                    int lBand = (lcorner==INT_MAX)?0:compute_exceptional_loss(nbLin, validStates_[iScorner], validStates_[iSBand], validStates_[iStateUp]);
                    CHECK(lBand >= 0);
                    if (lBand==INT_MAX)
                        lcorner = 0;
                    if (lcorner+lBand < mini)
                    {
                        mini = lcorner+lBand;
                        comesFromStateAtStep_[0][iSBand] = iScorner;
                    }
                }
                if (mini != INT_MAX)
                {
                    tMMatrix.nonZeroColIndices[iStateUp].push_back(iSBand);
                    tMMatrix.nonZeroValues[iStateUp].push_back(mini);
                }
            }
        }
        int grid[100][100];
        grid[0][0] = INVALID()+1;

        /* A few lines to test that the minimum loss we computed is correct. We rebuild
         * the columns that were chosen and compute a posteriori the actual loss
         * induced by this choice of states. */
        for (int i = 0; i < tMMatrix.nonZeroColIndices[iStateUp].size(); i++)
        {
            int iS = tMMatrix.nonZeroColIndices[iStateUp][i];
            int value = tMMatrix.nonZeroValues[iStateUp][i];
            int res = compute_actual_loss(nbLin, iS, validStates_[iStateUp], grid);
            if (value != res)
            {

                std::cout << nbLin << "====>" << value << " VS " << res << std::endl;
                for (int l = 0; l <= nbLin; l++)
                {
                    for (int c = 0; c <= nbLin; c++)
                    {
                        std::cout << grid[l][c] << " ";
                    }
                    std::cout << "\n";
                }
                exit(3);
            }

        }

    }

    free(canBeFirst);
}


/* Similar to check_periodicity, but used for the loss transfer matrix. Given this
 * matrix M, we check if we can find some integers n,k,c such that M^(n+k) = M^n + c. */
bool DominationProblem::check_transfer_matrix_periodicity(bool removeSymmetricalStates)
{
    initialise(IS_INVALID_PERMITTED(), true, removeSymmetricalStates);
    std::cerr << "Beginning to check for transfer matrix periodicity, with " << sizeBand_ << " lines per state.\n";
    s_sparseMatrix transferMatrix(validStates_.size(), true);
    compute_transfer_matrix(transferMatrix, sizeBand_, true, removeSymmetricalStates);

    int nbIter = 100;
    s_sparseMatrix listPowers[nbIter+1];

    s_sparseMatrix M = transferMatrix;
    const int nbState = M.nbElem;

    listPowers[1] = M;
    for (int i = 2; i <= nbIter; i++)
    {
        listPowers[i-1].multiply(M, listPowers[i]);

        for (int k = 1; k < i; k++)
        {
            // We compute the indices of the lowest and highest non-empty lines.
            int linBig = 0, linSmall = 0;
            while (listPowers[i].nonZeroColIndices[linBig].empty())
                linBig++;
            while (listPowers[i-k].nonZeroColIndices[linSmall].empty())
                linSmall++;

            if (linBig != linSmall || listPowers[i].nonZeroColIndices[linBig] != listPowers[i-k].nonZeroColIndices[linSmall])
                break;

            const int diff = listPowers[i].nonZeroValues[linBig][0]-listPowers[i-k].nonZeroValues[linSmall][0];

            bool maybeRecurrence = true;
            int lin = linSmall;
            while (lin < nbState)
            {
                const int nbCol = listPowers[i].nonZeroColIndices[lin].size();
                if (listPowers[i-k].nonZeroColIndices[lin].size() != nbCol)
                {
                    maybeRecurrence = false;
                    break;
                }

                for (int iCol = 0; iCol < nbCol; iCol++)
                {
                    const int colBig = listPowers[i].nonZeroColIndices[lin][iCol];
                    const int colSmall = listPowers[i-k].nonZeroColIndices[lin][iCol];
                    const int valueBig = listPowers[i].nonZeroValues[lin][iCol];
                    const int valueSmall = listPowers[i-k].nonZeroValues[lin][iCol];

                    if (colBig != colSmall || valueBig-valueSmall != diff)
                    {
                        maybeRecurrence = false;
                        break;
                    }
                }

                if (maybeRecurrence)
                {
                    std::cout << "Recurrence found for matrix: for all i >= " << i << ", T[i] = T[i-" << k << "] + " << diff << "\n";
                    return true;
                }
                lin++;
            }
        }
    }

    return false;

}

/* Computes the minimum loss over a grid whose size is passed by parameter. The
 * result will be used to determine a lower bound on the domination number.
 * It returns a vector V such that V[i] is the minimum loss for a nbLin x i grid,
 * for every 1 <= i <= nbCol. */
std::vector<double> DominationProblem::compute_min_loss(int nbLin, int nbCol)
{
    const int sizeBand = sizeBand_;
    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();
    std::vector<double> lossesPerNbCol(nbCol+1);

    s_sparseMatrix tBandTransferMatrix(nbState, true);
    compute_transfer_matrix(tBandTransferMatrix, sizeBand, true);

    s_sparseMatrix tPowTransferMatrixLin;
#ifdef MATSTATS
    std::cout << "Powering the lin transfer band matrix\n";
#endif
    tBandTransferMatrix.fast_pow(nbLin-2*sizeBand-1, tPowTransferMatrixLin);

    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    s_sparseMatrix M;
    tMMatrix.transpose(M);
    s_sparseMatrix MTLin;
#ifdef MATSTATS
    std::cout << "Multiplying corner matrix with power transfer matrix\n";
#endif
    M.multiply_transpose(tPowTransferMatrixLin, MTLin);
    s_sparseMatrix MTLinM;
#ifdef MATSTATS
    std::cout << "Multiplying previous matrix with corner matrix\n";
#endif
    MTLin.multiply_transpose(tMMatrix, MTLinM);
    s_sparseMatrix MTLinMTCol = MTLinM;

    for (int col = 2*sizeBand+2; col <= nbCol; col++)
    {
        s_sparseMatrix tmpProductForCol;
#ifdef MATSTATS
        std::cout << "Multiplying previous by transfer matrix\n";
#endif
        MTLinMTCol.multiply_transpose(tBandTransferMatrix, tmpProductForCol);
        std::swap(tmpProductForCol, MTLinMTCol);

        s_sparseMatrix resMatrix;
#ifdef MATSTATS
        std::cout << "Squaring big matrix\n";
#endif
        MTLinMTCol.multiply(MTLinMTCol, resMatrix);

        int minLoss = INT_MAX;
        for (int lin = 0; lin < nbState; lin++)
        {
            const int curNbCol = resMatrix.nonZeroColIndices[lin].size();
            for (int iCol = 0; iCol < curNbCol; iCol++)
            {
                if (resMatrix.nonZeroColIndices[lin][iCol] == lin)
                {
                    minLoss = std::min(minLoss, resMatrix.nonZeroValues[lin][iCol]);
                    break;
                }
            }
        }
        lossesPerNbCol[col] = minLoss;
    }
    return lossesPerNbCol;
}


/* Compute exact domination numbers for the given problem. Depending on the problem,
 * may take a long time, and unpractical when the number of lines exceeds 15-20. May
 * check for a recurrence relation (on the number of columns). Prints the result. */
std::vector<int> DominationProblem::compute_domination_numbers(const int nbValToCompute, const bool makeTMatrix, const bool checkPeriodicity, bool printPath, const bool testSymmetrical)
{
    const int nbState = validStates_.size();

    s_sparseMatrix matrix(nbState, makeTMatrix);
    compute_transfer_matrix(matrix, nbLin_, false, testSymmetrical);

    long long *sumStates = (long long*)safe_malloc(size_t(nbValToCompute+1)*sizeof(long long));
    long long *nbReachableStates = (long long*)safe_malloc(size_t(nbValToCompute+1)*sizeof(long long));
    if (!makeTMatrix)
        memcpy(dominationVect_[0], nbStonePerState_, nbState*sizeof(int));


    long long nbCompatiblePairs = 0;
    for (int i = 0; i < nbState; i++)
        nbCompatiblePairs += matrix.nonZeroColIndices[i].size();

    long long ratio = nbState;
    ratio *= nbState;
    ratio /= nbCompatiblePairs;
    std::cerr << nbState << " valid states and " << nbCompatiblePairs << " compatible pairs ==> ratio =  " << ratio << std::endl;

    /* The list of possible final states, because their domination does not need an extra
     * column. */
    std::vector<int> dominatedStates;

    sumStates[0] = 0;
    nbReachableStates[0] = nbState;
    if (!makeTMatrix)
    {
        for (int s = 0; s < nbState; s++)
        {
            int* state = validStates_[s];
            bool isOkFirst = true;//The states depending on a predessor cannot be first.
            bool isDominated = is_state_dominated(nbLin_, validStates_[s]);
            for (int i = 0; i < nbLin_; i++)
            {
                if (!can_cell_neighbourhood_be_first(state, nbLin_, i, NULL))
                    isOkFirst = false;
            }

            if (!isOkFirst)
            {
                dominationVect_[0][s] = INT_MAX;
                nbReachableStates[0]--;

            }
            else
                sumStates[0] += dominationVect_[0][s];

            if (isDominated)
                dominatedStates.push_back(s);
        }
    }




    std::vector<int> dominationRes;
    dominationRes.resize(nbValToCompute+1);


    bool isPeriodic = false;
    for (int i = 1; i <= nbValToCompute; i++)
    {
        int res = INT_MAX;

        for (const int s : dominatedStates)
            res = std::min(res, dominationVect_[i-1][s]);
        dominationRes[i] = res;

        /* Since the formula starts when the number of columns is at least the number
         * of lines, we do not print the first terms. */
        if (!checkPeriodicity && i >= nbLin_)
            std::cout << i << ": " << res  << '\n';
        if (i >= nbLin_ && res == INT_MAX)
            std::cerr << "PROBLEM: result is INT_MAX\n";

        // We compute the values for the next column.
        mat_vect_multiply(nbState, dominationVect_[i-1], dominationVect_[i], matrix, comesFromStateAtStep_[i], &sumStates[i], &nbReachableStates[i]);


        if (checkPeriodicity)
        {
            if (check_periodicity(nbState, sumStates, nbReachableStates, dominationRes, i))
            {
                isPeriodic = true;
                break;
            }
        }
    }
    if (!checkPeriodicity && printPath && dominationRes[nbValToCompute] != INT_MAX)
        print_path(nbValToCompute-1, dominatedStates, -1, dominationRes[nbValToCompute]);

    if (checkPeriodicity && !isPeriodic)
        std::cout << "Found no periodicity for gamma_2(" << nbLin_ << ",m)! :(" << std::endl << std::endl;

    free(sumStates);
    free(nbReachableStates);

    return dominationRes;
}


void DominationProblem::compute_and_print_loss_matrices(void)
{
    const int sizeBand = sizeBand_;
    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tBandTransferMatrix(nbState, true);
    compute_transfer_matrix(tBandTransferMatrix, sizeBand, true);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    std::cout << "Transpose of Band Matrix:\n";
    tBandTransferMatrix.print_sparse();
    std::cout << "Transpose of Corner Matrix:\n";
    tMMatrix.print_sparse();
}


==> Source/fast-abdomination.cpp <==
//#include "problems-prototypes.hh"
#include <cstdlib>
#include <climits>
#include <vector>
#include "misc.hh"
#include <iostream>
#include "domination-problem.hh"
#include "fast-abdomination.hh"



//We count for each cell if it contains more neighbouring stones than its state says,
//or too few knowing that each cell will only have one preceeding cell. Except in some cases
//for the first cell which will have another one.
bool FastABDominationProblem::is_state_valid(const int size, const int* state, const bool canStateUpExist) const
{
    for (int i = 0; i != size; i++)
    {
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;

        const int addMaybe = (i==0 && canStateUpExist)?2:1;
        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (nbReal < 0 || nbReal > cpt+addMaybe || (nbNeedCell != 0 && cpt > nbReal))
            return false;
        if (nbNeedCell > addMaybe)
            return false;
    }
    return true;
}


bool FastABDominationProblem::can_cell_neighbourhood_be_first(const int *state, const int nbLin, const int pos, int const *valUpPtr) const
{
    if (state[pos]%3 > 1)
        return false;
    int cpt = 0;
    const int nbNeeded = state[pos]%3;
    const int goal = (state[pos] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_);
    const int nbReal = goal - nbNeeded;
    if ((pos == 0 && valUpPtr && *valUpPtr <= MAX_VAL_STONE()))
        cpt++;
    if (pos != 0 && state[pos-1] <= MAX_VAL_STONE())
        cpt++;
    if (pos != nbLin-1 && state[pos+1] <= MAX_VAL_STONE())
        cpt++;
    if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != nbReal))
        return false;
    return true;
}

int FastABDominationProblem::count_stones_neighbouring_cell(const int size, int const *state, int const *nextState, int const *valUpPtr, const int pos) const
{

    int res = 0;
    if (state[pos] <= MAX_VAL_STONE())
        res =  nbReqStone_-state[pos];
    else
        res = nbReqNone_-state[pos]+E_OK;
    if (nextState && *nextState <= MAX_VAL_STONE())
        res++;
    return res;
}


bool FastABDominationProblem::is_state_dominated(const int size, int const *state) const
{
    for (int i = 0; i != size; i++)
        if (state[i]%3 != 0)
            return false;

    return true;
}


//We check that the previous columns is now dominated, and that the cells of state
//agree with this column and the previous, by means of counting the neighbouring stones.
bool FastABDominationProblem::are_state_compatible(const int size, const int* prevState, const int *state) const
{
    for (int i = 0; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && state[i] > MAX_VAL_STONE())
            return false;

        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[i] <= MAX_VAL_STONE())
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell > 0 && cpt != nbReal))
            return false;
    }
    return true;
}


bool FastABDominationProblem::are_state_compatible_from_snd_line(int size, const int* prevState, const int* state) const
{
    for (int i = 1; i != size; i++)
    {
        const int nbReqPrev = prevState[i]%3;
        if (nbReqPrev != 0 && state[i] > MAX_VAL_STONE())
            return false;

        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[i] <= MAX_VAL_STONE())
            cpt++;

        const int nbNeedCell = state[i]%3;
        const int nbReal = (state[i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_)-nbNeedCell;
        if (cpt < nbReal || (nbNeedCell != 0 && cpt != nbReal))
            return false;
    }
    return true;
}


//We count, for each cell, if it has enough and not too many neighbouring cells given its
//value.
bool FastABDominationProblem::is_up_compatible(int const *state, int const *stateUp, const int pos, const int size) const
{
    const int valUp = stateUp[pos], val = state[0];
    const int nbNeedCell = val%3;
    const int nbNeedUp = valUp%3;
    const int goalUp = stateUp[pos] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;

    if (nbNeedCell > 1)
        return false;
    int cptUp = 0;
    if (pos != 0 && stateUp[pos-1] <= MAX_VAL_STONE())
        cptUp++;
    if (pos != size -1 && stateUp[pos+1] <= MAX_VAL_STONE())
        cptUp++;
    if (state[0] <= MAX_VAL_STONE())
        cptUp++;

    if ((nbNeedUp == 0 && cptUp < goalUp) || (nbNeedUp != 0 && cptUp != goalUp-nbNeedUp))
        return false;
    return true;
}


int FastABDominationProblem::compute_transfer_loss_value_for_band(const int size, int const *prevState, int const *state, const bool canFirstNeedOne)
{
    int res = 0;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        if (nbNeededPrev > (state[lin] <= MAX_VAL_STONE()?1:0) + ((lin==0 &&canFirstNeedOne)?1:0))
            return INT_MAX;
        else if (nbNeededPrev == 0 && state[lin] <= MAX_VAL_STONE())
            res++;

        const int nbNeeded = state[lin]%3;
        const int goal = state[lin] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (nbNeeded > 1 + ((lin==0 && canFirstNeedOne)?1:0))
            return INT_MAX;
        if (lin != 0 && state[lin-1] <= MAX_VAL_STONE())
            cpt++;
        if (lin != size-1 && state[lin+1] <= MAX_VAL_STONE())
            cpt++;
        if (prevState[lin] <= MAX_VAL_STONE())
            cpt++;

        if (nbNeeded != 0)
        {
            if (cpt != goal-nbNeeded)
                return INT_MAX;
        }
        else
        {
            if (cpt < goal)
                return INT_MAX;
            else
                res += cpt-goal;
        }
    }

    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res;
}


//Here we begin by counting the number of stones with no cell at their right.
//We also add the loss undergone by the last cell of stateUp by its neighbours.
//After this we count the loss induced on state.
int FastABDominationProblem::compute_single_loss_for_corner(const int size, int const *state, int const *stateUp)
{
    int res = 0;
    if (stateUp)
    {
        const int nbNeededUp = stateUp[size-1]%3;
        const int goalUp = stateUp[size-1] <= MAX_VAL_STONE()? nbReqStone_:nbReqNone_;
        int cptUp = 0;
        if (state[0] <= MAX_VAL_STONE())
            cptUp++;
        if (size > 1 && stateUp[size-2] <= MAX_VAL_STONE())
            cptUp++;
        if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
            return INT_MAX;
        else if (cptUp > goalUp)
            res += cptUp - goalUp;

        if (stateUp[size-1] <= MAX_VAL_STONE())
            res++; //No guy at its right

    }

    for (int i = 0; i != size; i++)
    {
        const int nbNeeded = state[i]%3;
        const int goal = state[i] <= MAX_VAL_STONE()? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (i != 0 && state[i-1] <= MAX_VAL_STONE())
            cpt++;
        else if (i == 0 && stateUp && stateUp[size-1] <= MAX_VAL_STONE())
            cpt++;

        if (i != size-1 && state[i+1] <= MAX_VAL_STONE())
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt - goal;

        if (state[i] <= MAX_VAL_STONE())
            res++; //Because there is no cell at right
    }
    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res; //Because there is no cell down
}


int FastABDominationProblem::compute_transfer_loss_value_for_corner(const int size, int const *prevState, int const *state, int const *stateUp, int posUp)
{
    if (state[0] %3 > 1)
        return INT_MAX;
    int res = 0;
    const int nbNeededUp = stateUp[posUp]%3;
    const int goalUp = stateUp[posUp] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
    int cptUp = 0;
    if (posUp != 0 && stateUp[posUp-1] <= MAX_VAL_STONE())
        cptUp++;
    if (posUp != size-1 && stateUp[posUp+1] <= MAX_VAL_STONE())
        cptUp++;
    if (state[0] <= MAX_VAL_STONE())
        cptUp++;
    if ((nbNeededUp == 0 && cptUp < goalUp) || (nbNeededUp != 0 && cptUp != goalUp-nbNeededUp))
        return INT_MAX;
    if (cptUp > goalUp)
        res += cptUp-goalUp;

    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededPrev = prevState[lin]%3;
        const int deltaPrev = nbNeededPrev - (state[lin] <= MAX_VAL_STONE()?1:0);
        if (deltaPrev > 0)
            return INT_MAX;
        else
            res -= deltaPrev;

        const int nbNeeded = state[lin]%3;
        const int goal = state[lin] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
        int cpt = 0;
        if (prevState[lin] <= MAX_VAL_STONE())
            cpt++;
        if (lin != 0 && state[lin-1] <= MAX_VAL_STONE())
            cpt++;
        else if (lin == 0 && stateUp[posUp] <= MAX_VAL_STONE())
            cpt++;
        if (lin != size-1 && state[lin+1] <= MAX_VAL_STONE())
            cpt++;
        if ((nbNeeded == 0 && cpt < goal) || (nbNeeded != 0 && cpt != goal-nbNeeded))
            return INT_MAX;
        else if (cpt > goal)
            res += cpt-goal;
    }

    if (state[size-1] <= MAX_VAL_STONE())
        res++;
    return res;
}


int FastABDominationProblem::compute_exceptional_loss(int size, int const* stateSquare, int const* stateBand, int const* upState)
{
    int res = 0;
    if (stateBand[0]%3 == 2 && stateSquare[0] > MAX_VAL_STONE())
        return INT_MAX;
    for (int lin = 0; lin != size; lin++)
    {
        const int nbNeededBand = stateBand[lin]%3;
        int addBand = (stateSquare[lin] <= MAX_VAL_STONE() ? 1 : 0);
        if (lin != 0 && addBand < nbNeededBand)
            return INT_MAX;
        else if (addBand > nbNeededBand)
            res += addBand - nbNeededBand;

        const int nbNeededSquare = stateSquare[lin]%3;

        int addSquare = 0;
        if (stateBand[lin] <= MAX_VAL_STONE())
            addSquare++;

        if (addSquare < nbNeededSquare)
            return INT_MAX;
        else
            res += addSquare - nbNeededSquare;
    }
    return res;
}


int FastABDominationProblem::get_state_local_signature(int const *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


//General scheme: we compute the loss for the first column, only due to the fact that its
//right cell does not exist. Then we take the prev, current and next columns, and count for
//each cell how many cells dominate it. If it is greater than the required number, we add the loss.
int FastABDominationProblem::compute_actual_loss(const int size, int idFirst , int const *stateUp, int grid[][100])
{
    const std::vector<int*> &states = validStates_;
    int res = 0;

    int *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    int *cur = states[curId];

    for (int lin = 0; lin != size; lin++)
    {
        int cptFirst = count_stones_neighbouring_cell(size, prev, NULL, NULL, lin);
        if (cur[lin] <= STONE())
            cptFirst++;
        int nbReqFirst = prev[lin] <= STONE()?nbReqStone():nbReqNone();
        if (cptFirst > nbReqFirst && cur[lin] <= STONE())
            res++;
        if (lin == 0)
            nbReqFirst--;
        else if (cptFirst < nbReqFirst)
            return INT_MAX;
    }
    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];

    int idCol = 0;
    int *next = size > 1 ? states[comesFromStateAtStep_[1][curId]]:NULL;
    do
    {
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] <= STONE())
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]<=STONE())
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] <= STONE())
            cptUp++;
        int nbReqUp = stateUp[idCol] <= STONE()?nbReqStone():nbReqNone();
        if (cptUp > nbReqUp)
            res += cptUp-nbReqUp;
        nbReqUp--;
        if (idCol == 0)
            nbReqUp--;
        else if (cptUp < nbReqUp)
            return INT_MAX;

        for (int lin = 0; lin != size; lin++)
        {
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (prev[lin] <= STONE())
                cpt++;
            if (next && next[lin] <= STONE())
                cpt++;
            if (lin ==0 && stateUp[idCol] <= STONE())
                cpt++;
            else if (lin != 0 && cur[lin-1] <= STONE())
                cpt++;
            if (lin != size-1 && cur[lin+1] <= STONE())
                cpt++;
            const int nbReq = cur[lin]<=STONE()?nbReqStone():nbReqNone();
            if (cpt > nbReq)
                res+= cpt-nbReq;
            else if (cpt < nbReq)
                return INT_MAX;
        }
        if (cur[size-1] <= STONE())
            res++;
        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);

    if (stateUp[size-1] <= STONE())
        res++;
    for (int lin = 0; lin !=  size; lin++)
        if (prev[lin] <= STONE())
            res++;
    return res;
}


int FastABDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    initialise(IS_INVALID_PERMITTED(), true);
    const std::vector<int*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        if (states[s][0] <= MAX_VAL_STONE())
            for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
                transferMatrix.nonZeroValues[s][i]++;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {

            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], NULL);
            if (states[s][0] <= STONE())
                firstLossVector[s]++;
            for (int i = 0; i < nbLin_; i++)
                std::cout << states[s][i] << ' ';
            std::cout << " ====> " << firstLossVector[s] << std::endl;

        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL, NULL, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;

        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] <= STONE())
                add++;//No cell at right
        }

        lossVector[s]+= add;

        bool isDominated = is_state_dominated(nbLin, states[s]);

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination

    return minLoss;
}


int FastABDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    nbLin_--;
    initialise(IS_INVALID_PERMITTED(), true);
    nbLin_++;


    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.print();
    tTransferMatrix.transpose(transferMatrix);

    for (int i = 0; i < nbState; i++)
        std::cout << i << ' ';
    std::cout << '\n';
    for (int i = 0; i < nbLin-1; i++)
    {
        for (int j = 0; j < nbState; j++)
            std::cout << states[j][i] << ' ';
        std::cout << std::endl;
    }
    std::cout << std::endl;


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    std::cout << "\n\n\n";

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);
    MMatrix.print();
    bool isAlmostDominatedForUp[nbState];

    for (int iS = 0; iS < nbState; iS++)
    {
        isAlmostDominatedForUp[iS] = true;

        for (int j = 1; j < nbLin-1; j++)
        {
            if (states[iS][j]%3 != 0)
            {
                isAlmostDominatedForUp[iS] = false;
                break;
            }
        }
    }

    int minLoss = INT_MAX;
    for (int iSVertical = 0; iSVertical < nbState; iSVertical++)
    {
        int const* stateVertical = states[iSVertical];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            const int goal = states[iSVertical][i] <= MAX_VAL_STONE() ? nbReqStone_:nbReqNone_;
            int nbShouldBe = goal - (states[iSVertical][i]%3);
            if (i != 0 && states[iSVertical][i-1] <= MAX_VAL_STONE())
                nbShouldBe--;
            if (i != nbLin-2 && states[iSVertical][i+1] <= MAX_VAL_STONE())
                nbShouldBe--;

            if (nbShouldBe != 0)
            {
                canBeFirst = false;
                break;
            }
        }

        if (!canBeFirst)
            continue;

        if (stateVertical[0] == INVALID())
            continue;
        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, stateVertical, NULL);
        if (addVertical == INT_MAX)
        {
            std::cout << " ATTENTION: " << iSVertical << '\n';
            continue;
        }

        int nbReqVert = stateVertical[0] <= MAX_VAL_STONE()?nbReqStone():nbReqNone();
        int cptVert = nbReqVert-(stateVertical[0]%3);
        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[iSVertical].size(); iCol++)
        {
            int iSHorizontal = MMatrix.nonZeroColIndices[iSVertical][iCol];
            int const *stateHorizontal = states[iSHorizontal];
            if (!isAlmostDominatedForUp[iSHorizontal] || stateHorizontal[0] == INVALID())
                continue;

            int nbReqHoriz = stateHorizontal[0] <= MAX_VAL_STONE()?nbReqStone():nbReqNone();
            int cptHoriz = nbReqHoriz - (stateVertical[0]%3);

            int cptCorner = 0;
            if (stateVertical[0] <= MAX_VAL_STONE())
                cptCorner++;
            if (stateHorizontal[0] <= MAX_VAL_STONE())
                cptCorner++;

            bool needCornerStone = false;
            if (cptVert < nbReqVert || cptHoriz < nbReqHoriz)
            {
                needCornerStone = true;
                if (cptVert+1 < nbReqVert || cptHoriz+1 < nbReqHoriz)
                    continue;
                if (cptCorner < nbReqStone())
                    continue;
            }
            int valueCorner = needCornerStone?STONE():NONE();
            if (valueCorner == NONE() && cptCorner < nbReqNone())
            {
                valueCorner = STONE();
                if (cptCorner < nbReqStone())
                    continue;
            }

            int addCorner = 0;
            if (valueCorner == STONE())
            {
                addCorner = 3;
                if (cptVert >= nbReqVert)
                    addCorner++;
                if (cptHoriz >= nbReqHoriz)
                    addCorner++;
            }


            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
                if (stateHorizontal[i] <= STONE())
                    addHorizontal++;
            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[iSVertical][iCol]+addCorner;
            std::cout << iSVertical << " ;;; " << MMatrix.nonZeroColIndices[iSVertical][iCol] << " => ";

            std::cout << addHorizontal << " and " << addVertical << " ==> " << MMatrix.nonZeroValues[iSVertical][iCol] << " and " << addCorner << std::endl;

            minLoss = std::min(minLoss, total);

        }

    }
    std::cout << std::fixed << minLoss << "==>" <<(nbReqNone()*nbLin*nbCol+minLoss)/(4.-nbReqStone()+nbReqNone()) << std::endl; //abdomination
    return minLoss;
}


==> Source/main.cpp <==
#include <iostream>
#include <cstring>
#include <climits>
#include <vector>
#include <algorithm>
#include "misc.hh"
#include <cmath>

#include "domination-problem.hh"
#include "2domination.hh"
#include "romandomination.hh"
#include "abdomination.hh"
#include "fast-abdomination.hh"

// Modify these values. Put nbReqNone = 1 and nbReqStone = 1 for Roman domination
int nbReqNone = 2, nbReqStone = 0;

int main(int argc, char* argv[])
{
    if (argc < 3)
    {
        std::cerr << "Wrong number of arguments (should be 2 or 3).\n";
        exit(3);
    }

    int nbLin = atoi(argv[1]);
    int nbCol = atoi(argv[2]);
    int printPath = argc>=4?atoi(argv[3]):0;
    int checkPeriodicity = argc == 5 ? atoi(argv[4]):0;

    if (true) // Exact domination numbers computed for small values
    {
        TwoDominationProblem dominationProblem(nbLin, nbCol);
        //ABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, nbCol);
        //RomanDominationProblem dominationProblem(nbLin, nbCol);
        dominationProblem.initialise(false, false);
        std::cerr << dominationProblem.validStates_.size() << " states\n";


            dominationProblem.compute_domination_numbers(nbCol, false, checkPeriodicity, printPath);


        return 0; // Enabling exact computation disables lower bound computations, and vice versa.
    }


    for (int sLoss = 2; sLoss < 7;sLoss++)
    {
        TwoDominationProblem bandProblem(nbLin, nbCol, sLoss);
        //ABDominationProblem bandProblem(nbReqStone, nbReqNone, nbLin, nbCol, sLoss);
        //FastABDominationProblem bandProblem(nbReqStone, nbReqNone, nbLin, nbCol, sLoss);
        //RomanDominationProblem bandProblem(nbLin, nbCol, sLoss);
        bandProblem.initialise(bandProblem.IS_INVALID_PERMITTED(), true, false);
        if (2*sLoss >= nbLin-1)
            break;
        std::vector<double> minLosses = bandProblem.compute_min_loss(nbLin, nbCol);
        std::cerr << "---------- Size of the band = " << sLoss << " ----------\n";

        for (int col = std::max(nbLin,2*sLoss+2); col <= nbCol; col++)
        {
            std::cout << std::fixed << col << ": " <<(nbReqNone*nbLin*col+minLosses[col])/(4.-nbReqStone+nbReqNone) << std::endl; // for 2domination, abdomination and fastabdomination
//                        std::cout << col << ": " << ceil((2*nbLin*col+minLosses[col])/5.) << std::endl; //roman domination
//                        std::cout << std::fixed << col << ": " << (2*nbLin*col+minLosses[col])/5 << std::endl; //roman domination
        }
    }

    return 0;
}


==> Source/misc.cpp <==
#include "misc.hh"
#include <cassert>
#include <cstdlib>

/* Safe malloc/calloc, crashing on errors of allocation. */

void *safe_malloc(const size_t size)
{
    void* ptr = malloc(size);
    assert(size > 0);
    assert(ptr);
    return ptr;
}

void *safe_calloc(const size_t nbElem, const size_t size0)
{
    void* ptr = calloc(nbElem, size0);
    assert(size0 > 0);
    assert(ptr);
    return ptr;
}



==> Source/romandomination.cpp <==
#include <vector>
#include <iostream>
#include <climits>
#include "misc.hh"
#include "domination-problem.hh"
#include "romandomination.hh"

bool RomanDominationProblem::is_state_valid(const int size, const int* state, const bool canStateUpExist) const
{
    for (int i = 0; i < size; i++)
    {
        const int curCell = state[i], cellHi = (i==0)?-1:state[i-1], cellLo = (i==size-1)?-1:state[i+1];
        if (curCell == E_TWO_STONE && (cellHi == E_STONE || cellHi == E_NEED_ONE || cellLo == E_STONE || cellLo == E_NEED_ONE))
            return false;
        if (curCell == E_STONE && (cellHi == E_STONE || cellLo == E_STONE))
            return false;
    }
    return true;
}


bool RomanDominationProblem::can_cell_neighbourhood_be_first(const int *state, const int nbLin, const int pos, int const *valUpPtr) const
{
    const int cur = state[pos];
    const int hi = pos==0?(valUpPtr?*valUpPtr:-1):state[pos-1], lo = pos==nbLin-1?-1:state[pos+1];
    if (cur == E_OK && hi != E_TWO_STONE && lo != E_TWO_STONE)
        return false;
    return true;
}


int RomanDominationProblem::count_stones_neighbouring_cell(const int size, int const* state, int const* nextState, int const* valUpPtr, const int pos) const
{
    int cpt = 0;
    if (pos == 0 && valUpPtr && *valUpPtr == E_TWO_STONE)
        cpt++;
    else if (pos != 0 && state[pos-1] == E_TWO_STONE)
        cpt++;
    if (pos != size-1 && state[pos+1] == E_TWO_STONE)
        cpt++;
    if (nextState && nextState[pos] == E_TWO_STONE)
        cpt++;
    return cpt;
}


bool RomanDominationProblem::is_state_dominated(const int size, int const *state) const
{
    for (int lin = 0; lin < size; lin++)
        if (state[lin] > E_OK && (lin == 0 || state[lin-1] != E_TWO_STONE) && (lin == size-1 || state[lin+1] != E_TWO_STONE))
            return false;

    return true;
}


bool RomanDominationProblem::are_state_compatible(const int size, const int* prevState, const int *state) const
{
    for (int i = 0; i < size; i++)
    {
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    }
    return true;
}


bool RomanDominationProblem::are_state_compatible_cell(const int size, const int* prevState, const int *state, const int i, const bool canPrevNeedOne, int const* valUpPtr) const
{
    const int prev = prevState[i], cur = state[i];
    if (prev <= E_STONE && cur <= E_STONE && !(cur == E_TWO_STONE && prev == E_TWO_STONE))
        return false;
    else if (prev == E_TWO_STONE && cur == E_NEED_ONE)
        return false;
    else if (prev == E_NEED_ONE && cur != E_TWO_STONE && !canPrevNeedOne)
        return false;
    else if (cur == E_OK && prev != E_TWO_STONE)
    {
        const int hi = i==0?(valUpPtr?*valUpPtr:E_INVALID):state[i-1];
        const int lo = i==size-1?E_INVALID:state[i+1];
        if (hi != E_TWO_STONE && lo != E_TWO_STONE)
            return false;
    }

    return true;
}


bool RomanDominationProblem::are_state_compatible_from_snd_line(const int size, const int* prevState, const int* state) const
{
    for (int i = 1; i < size; i++)
        if (!are_state_compatible_cell(size, prevState, state, i, false, NULL))
            return false;
    return true;
}


bool RomanDominationProblem::is_up_compatible(int const *state, int const *stateUp, const int pos, const int size) const
{
    if (stateUp[pos] == E_OK)
    {
        if ((pos == size-1 || stateUp[pos+1] != E_TWO_STONE) && (pos == 0 || stateUp[pos-1] != E_TWO_STONE) && state[0] != E_TWO_STONE)
            return false;
    }
    else if (stateUp[pos] == E_NEED_ONE)
    {
        if (state[0] == E_TWO_STONE)
            return false;
    }
    else if (stateUp[pos] == E_TWO_STONE)
    {
        if (state[0] == E_NEED_ONE || state[0] == E_STONE)
            return false;
    }
    else if (stateUp[pos] == E_STONE)
    {
        if (state[0] <= E_STONE)
            return false;
    }

    return true;
}


int RomanDominationProblem::compute_transfer_loss_value_for_band(const int size, int const *prevState, int const *state, const bool canFirstNeedOne)
{
    int res = 0;
        for (int lin = 0; lin < size; lin++)
    {
        const int cur = state[lin], prev = prevState[lin];
        const int curHi = lin==0?E_INVALID:state[lin-1], curLo = lin==size-1?E_INVALID:state[lin+1];

        if (state[lin] == E_NEED_ONE && prevState[lin] == E_TWO_STONE)
            return INT_MAX;


        if (!are_state_compatible_cell(size, prevState, state, lin, lin==0 && canFirstNeedOne, NULL))
            return INT_MAX;

        if (cur == E_TWO_STONE && prev <= E_OK)
            res+=2;

        if (cur == E_STONE)
            res += 3;

        int cpt = 0;
        if (cur <= E_STONE)
            cpt = 1;

        for (const int cell: {prev, curHi, curLo})
            if (cell == E_TWO_STONE)
                cpt++;

        if (cpt > 1)
            res += 2*(cpt-1);
    }
    if (state[size-1] == E_TWO_STONE)
        res += 2;
    return res;
}


//The column is a first column, so no PREV stuff
int RomanDominationProblem::compute_single_loss_for_corner(const int size, int const *state, int const *stateUp)
{
    if (state[0] == E_OK && (size == 1 || state[1] != E_TWO_STONE) && stateUp[size-1] != E_TWO_STONE)
        return INT_MAX;
    int res = 0;
    int cptUp = 0;
    if (stateUp[size-1] <= E_STONE)
        cptUp = 1;
    if (size > 1 && stateUp[size-2] == E_TWO_STONE)
        cptUp++;
    if (state[0] == E_TWO_STONE)
        cptUp++;

    if (cptUp > 1)
        res += 2*(cptUp-1);
    if (stateUp[size-1] == E_TWO_STONE)
        res+=2; //For right neighbour

    if (stateUp[size-1] == E_STONE)
        res+=3;
    if (stateUp[size-1] == E_OK && cptUp == 0)
        return INT_MAX;

    for (int i = 0; i < size; i++)
    {
        const int valUp = i==0?stateUp[size-1]:state[i-1], valDown = i==size-1?E_INVALID:state[i+1];
        const int val = state[i];
        int cpt = 0;
        if (val <= E_STONE)
            cpt = 1;
        if (valUp == E_TWO_STONE)
            cpt++;
        if (valDown == E_TWO_STONE)
            cpt++;

        if (cpt > 1)
            res += 2*(cpt-1);
        if (val == E_TWO_STONE)
            res+=2;

        if (val == E_STONE)
            res+=3;
    }

    if (state[size-1] == E_TWO_STONE)
        res+=2;

    return res;
}



int RomanDominationProblem::compute_transfer_loss_value_for_corner(const int size, int const *prevState, int const *state, int const *upState, int pos)
{
    int res = 0;

    int cptUp = 0;
    if (upState[pos] <= E_STONE)
        cptUp = 1;
    if (upState[pos+1] == E_TWO_STONE)
        cptUp++;
    if (pos != 0 && upState[pos-1] == E_TWO_STONE)
        cptUp++;
    if (state[0] == E_TWO_STONE)
        cptUp++;

    if (cptUp > 1)
        res += 2*(cptUp-1);
    if (upState[pos] == E_STONE)
        res+=3;
    for (int lin = 0; lin < size; lin++)
    {
        const int valUp = lin==0?upState[pos]:state[lin-1];
        const int valDown = lin==size-1?E_INVALID:state[lin+1];
        const int val = state[lin];

        if (!are_state_compatible_cell(size, prevState, state, lin, false, &upState[pos]))
            return INT_MAX;


        if (prevState[lin] == E_NEED_ONE && val != E_TWO_STONE)
            return INT_MAX;
        if (val == E_STONE)
            res+=3;

        int cpt = 0;
        if (val <= E_STONE)
            cpt = 1;
        for (const int cell : {prevState[lin], valUp, valDown})
            if (cell == E_TWO_STONE)
                cpt++;
        if (cpt > 1)
            res += 2*(cpt-1);

        if (val == E_TWO_STONE && prevState[lin] <= E_OK)
            res+=2;
    }

    if (state[size-1] == E_TWO_STONE)
        res+=2; //For down neighbour

    return res;
}



int RomanDominationProblem::compute_exceptional_loss(int size, int const* stateSquare, int const* stateBand, int const* upState)
{
    int res = 0;

    for (int lin = 0; lin < size; lin++)
    {
        if (lin != 0 && stateBand[lin] == E_NEED_ONE && stateSquare[lin] != E_TWO_STONE)
            return INT_MAX;
        if (stateSquare[lin] == E_NEED_ONE && stateBand[lin] != E_TWO_STONE)
            return INT_MAX;

        if (stateSquare[lin] == E_TWO_STONE && stateBand[lin] <= E_OK)
            res+=2;
        if (stateBand[lin] == E_TWO_STONE && stateSquare[lin] <= E_OK)
            res+=2;
    }
    return res;
}


int RomanDominationProblem::get_state_local_signature(int const *state, int pos, int size) const
{
    int hash = 0;
    if (pos != 0)
        hash = state[pos-1];
    else
        hash = INVALID();
    hash *= INVALID()+1;
    hash += state[pos];
    hash *= INVALID()+1;
    if (pos != size+1)
        hash += state[pos+1];
    else
        hash += INVALID();
    return hash;
}


int RomanDominationProblem::compute_actual_loss(const int size, int idFirst , int const *stateUp, int grid[][100])
{
    const std::vector<int*> &states = validStates_;
    int res = 0;
    int *prev = states[idFirst];
    int curId = comesFromStateAtStep_[0][idFirst];
    int *cur = states[curId];

    for (int lin = 0; lin < size; lin++)
    {
        if (cur[lin] == E_TWO_STONE && prev[lin] <= E_OK)
            res+=2;
    }

    for (int lin = 1; lin <= size; lin++)
        grid[lin][0] = prev[lin-1];
    int idCol = 0;
    int *next = size == 1 ? NULL:states[comesFromStateAtStep_[1][curId]];
    do
    {
        if (stateUp[idCol] == E_STONE)
            res+=3;
        grid[0][idCol+1] = stateUp[idCol];
        int cptUp = 0;
        if (cur[0] == E_TWO_STONE)
            cptUp++;
        if (idCol != 0 && stateUp[idCol-1]==E_TWO_STONE)
            cptUp++;
        if (idCol != size-1 && stateUp[idCol+1] == E_TWO_STONE)
            cptUp++;

        if (stateUp[idCol] <= E_STONE)
            cptUp++;
        if (cptUp > 1)
            res += 2*(cptUp-1);
        for (int lin = 0; lin < size; lin++)
        {
            if (cur[lin] == E_STONE)
                res+=3;
            grid[lin+1][idCol+1] = cur[lin];
            int cpt = 0;
            if (cur[lin] <= E_STONE)
                cpt++;
            if (lin == 0 && stateUp[idCol] == E_TWO_STONE)
                cpt++;

            if (lin != 0 && cur[lin-1] == E_TWO_STONE)
                cpt++;
            if (lin != size-1 && cur[lin+1] == E_TWO_STONE)
                cpt++;
            if (prev[lin] == E_TWO_STONE)
                cpt++;
            if (next != NULL && next[lin] == E_TWO_STONE)
                cpt++;


            if (cpt > 1)
                res += 2*(cpt-1);
        }
        if (cur[size-1] == E_TWO_STONE)
            res+=2;

        prev = cur;
        cur = next;
        curId = (idCol != size-1)?comesFromStateAtStep_[idCol+1][curId]:-1;
        next = (idCol <= size-3)?states[comesFromStateAtStep_[idCol+2][curId]]:NULL;
        idCol++;
    } while (idCol != size);


    if (stateUp[size-1] == E_TWO_STONE)
        res+=2;
    for (int lin = 0; lin < size; lin++)
        if (prev[lin] == E_TWO_STONE)
            res+=2;

    return res;
}


int RomanDominationProblem::compute_lower_bound_band(int nbLin, int nbCol)
{
    const std::vector<int*> &states = validStates_;

    const int nbState = states.size();

    s_sparseMatrix transferMatrix(nbState, true);
    compute_transfer_matrix(transferMatrix, nbLin, false);

    for (int s = 0; s < nbState; s++)
    {
        int add = 0;
        if (states[s][0] == E_TWO_STONE)
            add+=2;

        if (add == 0)
            continue;

        for (int i = 0; i < transferMatrix.nonZeroValues[s].size(); i++)
            transferMatrix.nonZeroValues[s][i]+= add;
    }

    s_sparseMatrix powTransfer(nbState, true);
    transferMatrix.naive_pow(nbCol-1, powTransfer);

    int falseStateUp[nbCol]; //To work with compute_single_loss_for_corner
    for (int i = 0; i < nbLin; i++)
        falseStateUp[i] = E_INVALID;

    int firstLossVector[nbState];

    for (int s = 0; s < nbState; s++)
    {
        bool canBeFirst = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (!can_cell_neighbourhood_be_first(states[s], nbLin, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }

        if (canBeFirst)
        {
            firstLossVector[s] = compute_single_loss_for_corner(nbLin, states[s], falseStateUp);
            if (states[s][0] == E_TWO_STONE)
                firstLossVector[s]+=2;
        }
        else
            firstLossVector[s] = INT_MAX;
    }

    int lossVector[nbState];
    if (nbCol > 1)
        mat_vect_multiply(nbState, firstLossVector, lossVector, powTransfer, NULL, NULL, NULL);
    else
        std::copy(firstLossVector, firstLossVector+nbState, lossVector);
    int minLoss = INT_MAX;
    for (int s = 0; s < nbState; s++)
    {
        if (lossVector[s] == INT_MAX)
            continue;
        int add = 0;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] == E_TWO_STONE)
                add+=2;//No cell at right
        }
        lossVector[s]+= add;

        bool isDominated = true;
        for (int i = 0; i < nbLin; i++)
        {
            if (states[s][i] > E_OK)
            {
                isDominated = false;
                break;
            }
        }

        if (isDominated)
            minLoss = std::min(minLoss, lossVector[s]);
    }
    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/5. << std::endl;

    return minLoss;
}



int RomanDominationProblem::compute_lower_bound_corner(int nbLin, int nbCol)
{
    if (nbLin != nbCol)
    {
        return -1;
    }

    const std::vector<int*> &states = validStates_;
    const int nbState = states.size();

    s_sparseMatrix tTransferMatrix(nbState, true), transferMatrix(nbState, true);
    compute_transfer_matrix(tTransferMatrix, nbLin-1, true);
    tTransferMatrix.transpose(transferMatrix);


    s_sparseMatrix tMMatrix;
    compute_corner_min_loss_matrix(tMMatrix);

    bool isAlmostDominated[nbState];
    for (int iS = 0; iS < nbState; iS++)
    {
        int const *s = states[iS];
        isAlmostDominated[iS] = true;
        for (int i = 1; i < nbLin-1; i++)
        {
            if (s[i] > MAX_VAL_COVERED)
            {
                isAlmostDominated[iS] = false;
                break;
            }
        }
    }

    s_sparseMatrix MMatrix;
    tMMatrix.transpose(MMatrix);

    int falseStateUp[nbLin-1];
    for (int i = 0; i < nbLin-1; i++)
        falseStateUp[i] = E_INVALID;

    int minLoss = INT_MAX;
    for (int s1 = 0; s1 < nbState; s1++)
    {


        int const* state1 = states[s1];
        bool canBeFirst = true;
        for (int i = 0; i < nbLin-1; i++)
        {
            if (!can_cell_neighbourhood_be_first(state1, nbLin-1, i, NULL))
            {
                canBeFirst = false;
                break;
            }
        }
        if (!canBeFirst)
            continue;

        int addVertical = 0;
        addVertical = compute_single_loss_for_corner(nbLin-1, state1, falseStateUp);



        for (int iCol = 0; iCol < MMatrix.nonZeroColIndices[s1].size(); iCol++)
        {
            int s2 = MMatrix.nonZeroColIndices[s1][iCol];
            int const *state2 = states[s2];
            if (!isAlmostDominated[s2])
                continue;

            int valueCorner = E_TWO_STONE;
            if ((state1[0] == E_TWO_STONE || state2[0] == E_TWO_STONE) && state1[0] <= E_OK && state2[0] <= E_OK)
                valueCorner = E_OK;
            else if (state1[0] <= E_OK && state2[0] <= E_OK)
                valueCorner = E_STONE;

            int addHorizontal = 0;
            for (int i = 0; i < nbLin-1; i++)
            {
                if (state2[i] == E_TWO_STONE)
                    addHorizontal+=2;
                else if (state2[i] == E_STONE)
                    addHorizontal+=3;
            }
            if (state2[nbLin-2] == E_TWO_STONE)
                addHorizontal+=2;

            int total = addHorizontal+addVertical+MMatrix.nonZeroValues[s1][iCol];

            if (valueCorner == E_TWO_STONE)
            {
                total+=4;
                if (state1[0] == E_TWO_STONE)
                    total+=2;
                else if (state1[0] <= E_OK)
                    total+=2;

                if (state2[0] == E_TWO_STONE)
                    total+=2;
                else if (state2[0] <= E_OK)
                    total+=2;
            }
            else if (valueCorner == E_STONE)
                total+=3;

            int cptCorner = 0;
            if (valueCorner <= E_STONE)
                cptCorner = 1;
            for (const int cell: {state1[0], state2[0]})
                if (cell == E_TWO_STONE)
                    cptCorner++;
            if (cptCorner > 1)
                total += 2*(cptCorner-1);


            if (total < minLoss)
                minLoss = std::min(minLoss, total);
        }

    }

    std::cout << minLoss << "==>" << (minLoss+2*nbLin*nbCol)/5. << std::endl;
    return minLoss;
}


==> Source/script-periodicity.py <==
#! /usr/bin/python3
import os
import sys
import subprocess


for i in range(16):
    subprocess.call(["./release", str(i+1), "1000", "0", "1"])


==> Source/script-test-results.py <==
#! /usr/bin/python3

import subprocess
import os
import sys

error1 = subprocess.call(["make clean && make test -j &> /dev/null"], shell=True)
if error1:
    print("Making of test target for " +  " failed.")
    sys.exit(1)
error2 = subprocess.call(["./test &> /tmp/result-cur-commit-test.txt"], shell=True)
if error2:
    print("Running of test for " +  " failed.")
    sys.exit(1)
error3 = subprocess.call(["diff", "/tmp/result-cur-commit-test.txt", "result-test-good.txt", "-w0"])

if error3:
    print("Result of test for " +  " differs from expected value. Failed.")
    sys.exit(1)


==> Source/script-values.py <==
#! /usr/bin/python3
import os
import sys
import subprocess
import time


for i in range(14):
    print(time.clock())
    print(i+1)
    sys.stdout.flush()
    subprocess.call(["./release", str(i+1), "1000"])
    print()


==> Source/tests.cpp <==
#include <iostream>
#include <cstring>
#include <climits>
#include <vector>
#include <algorithm>
#include "misc.hh"
#include <cmath>

#include "domination-problem.hh"
#include "2domination.hh"
#include "romandomination.hh"
#include "abdomination.hh"
#include "fast-abdomination.hh"

//#define LOGTEST

int main(int argc, char* argv[])
{
    int nbReqNone = 1, nbReqStone = 1;
    int MAXNBSTATES = 3000;
    int NBVALUESEXACT = 200;
    int nbCol = NBVALUESEXACT;
    int nbReqNones[4] = {1,1,2,2}, nbReqStones[4] = {0,1,0,1};
    int maxiNbLinFast[4] = {9, 8, 9, 8};
    int maxiNbLin[4] = {6, 6, 7, 7};


    for (int iReq = 0; iReq < 4; iReq++)
    {
        nbReqNone = nbReqNones[iReq];
        nbReqStone = nbReqStones[iReq];
        for (int nbLin = 1;nbLin <= maxiNbLinFast[iReq]; nbLin++)
        {
            FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, NBVALUESEXACT);
            dominationProblem.initialise(false, false);
            std::cout << dominationProblem.validStates_.size() << " states\n";
            dominationProblem.compute_domination_numbers(100, false, true);
            dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
        }

        for (int nbLin = 1; nbLin <= maxiNbLin[iReq]; nbLin++)
        {
            ABDominationProblem dominationProblem(nbReqStone, nbReqNone, nbLin, NBVALUESEXACT);
            dominationProblem.initialise(false, false);
            std::cout << dominationProblem.validStates_.size() << " states\n";
            dominationProblem.compute_domination_numbers(100, false, true);
            dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
        }

    }
    for (int nbLin = 1; nbLin <= 9; nbLin++)
    {
        TwoDominationProblem dominationProblem(nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }
    for (int nbLin = 1; nbLin <= 8; nbLin++)
    {
        RomanDominationProblem dominationProblem(nbLin, NBVALUESEXACT);
        dominationProblem.initialise(false, false);
        std::cout << dominationProblem.validStates_.size() << " states\n";
        dominationProblem.compute_domination_numbers(100, false, true);
        dominationProblem.compute_domination_numbers(NBVALUESEXACT, false, false);
    }


    std::cout << "Now testing loss things" << std::endl;


    int MAXNBSTATESLOSS = 200;

    for (int iReq = 0; iReq < 4; iReq++)
    {
        nbReqNone = nbReqNones[iReq];
        nbReqStone = nbReqStones[iReq];
        for (int sizeBand = 1;sizeBand < 6; sizeBand++)
        {
            FastABDominationProblem dominationProblem(nbReqStone, nbReqNone, 100, 100, sizeBand);
            dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
            std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
#if LOGTEST
            for (int i = 0; i < dominationProblem.validStates_.size(); i++)
            {
                std::cout << i << ": ";
                for (int j = 0; j < sizeBand; j++)
                    std::cout << dominationProblem.validStates_[i][j] << ' ';
                std::cout << '\n';
            }
#endif
            if (sizeBand == 4)
            {
                std::cout << "Printing gamma values \n";
                for (int lin = 11; lin <= 17; lin += 3)
                {
                    std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                    std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                    std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                    std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;
                }
            }
            dominationProblem.compute_and_print_loss_matrices();
            if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
                break;
        }

        for (int sizeBand = 1;sizeBand < 6; sizeBand++)
        {
            ABDominationProblem dominationProblem(nbReqStone, nbReqNone, 100, 100, sizeBand);
            dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
            std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
#if LOGTEST
            for (int i = 0; i < dominationProblem.validStates_.size(); i++)
            {
                std::cout << i << ": ";
                for (int j = 0; j < sizeBand; j++)
                    std::cout << dominationProblem.validStates_[i][j] << ' ';
                std::cout << '\n';
            }
#endif
            if (sizeBand == 4)
            {
                std::cout << "Printing gamma values\n";
                for (int lin = 11; lin <= 17; lin += 3)
                {
                    std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                    std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                    std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                    std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

                }
            }
            dominationProblem.compute_and_print_loss_matrices();
            if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
                break;
        }

    }
    for (int sizeBand = 1;sizeBand < 6; sizeBand++)
    {
        TwoDominationProblem dominationProblem(100, 100, sizeBand);
        dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
        std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";


        std::cout << "Printing gamma values \n";
        if (sizeBand==4)
        {
            for (int lin = 11; lin <= 17; lin += 3)
            {
                std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

            }
        }

        dominationProblem.compute_and_print_loss_matrices();
        if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
            break;
    }
    for (int sizeBand = 1;sizeBand < 6; sizeBand++)
    {
        RomanDominationProblem dominationProblem(100, 100, sizeBand);
        dominationProblem.initialise(dominationProblem.IS_INVALID_PERMITTED(), true, false);
        std::cout << "sizeBand = " << sizeBand << " => " << dominationProblem.validStates_.size() << " states\n";
        if (sizeBand==4)
        {
            for (int lin = 11; lin <= 17; lin += 3)
            {
                std::vector<double> losses = dominationProblem.compute_min_loss(lin, 2*lin+1);
                std::cout << lin << "," << lin << "=>" << (int)losses[lin];
                std::cout << '\t' << lin << "," << 2*lin << "=>" << (int)losses[2*lin];
                std::cout << '\t' << lin << "," << 2*lin+1 << "=>" << (int)losses[2*lin+1] << std::endl;

            }
        }

        dominationProblem.compute_and_print_loss_matrices();
        if (dominationProblem.validStates_.size() >= MAXNBSTATESLOSS)
            break;
    }
    return 0;
}

